Manifold-valued function approximation from multiple tangent spaces

Approximating a manifold-valued function from samples of input-output pairs consists of modeling the relationship between an input from a vector space and an output on a Riemannian manifold. We propose a function approximation method that leverages and unifies two prior techniques: (i) approximating a pullback to the tangent space, and (ii) the Riemannian moving least squares method. The core idea of the new scheme is to combine pullbacks to multiple tangent spaces with a weighted Fr\'echet mean. The effectiveness of this approach is illustrated with numerical experiments on model problems from parametric model order reduction.

==> code/cutoff_functions.m <==
x = linspace(0,1.5,1000);
y = exp(-max(0,1-x).^(-1)) ./ ( exp(-max(0,1-x).^(-1)) + exp(-max(0,x-1/2).^(-1)) )
csvwrite('./cutoff.csv', [x' y'])

y = max(0,1-x).^4 .* (4*x + 1)
csvwrite('./wendland.csv', [x' y'])
